Astrometric and photometric verification of faint blue white dwarfs in the Gaia catalogue of nearby stars

The Gaia catalogue of nearby stars (GCNS) divided all objects with parallaxes $>$10mas into GCNS-selected and GCNS-rejected 100pc samples. Below the white dwarf (WD) sequence in the complete GCNS color-magnitude diagram (CMD), at $Gabs>14.7+4.7(G-RP)$, there appear 60 GCNS-selected faint blue white dwarfs (FBWDs). However this CMD region is also populated by 411 GCNS-rejected objects, mainly from crowded regions towards the Galactic centre and the Magellanic Clouds. The WD catalog of Gentile Fusillo et al. (2021) lists only 47 GCNS-selected but also 8 GCNS-rejected objects. I confirm 59 of the GCNS-selected but none of the GCNS-rejected objects as FBWDs from visual inspection and a proper motion check using additional optical sky surveys. Hence FBWDs form an additional branch in the CMD. Compared to the full GCNS-selected 100pc sample, FBWDs have relatively high proper motions and tangential velocities. They represent interesting targets for studies of ultracool or infrared-faint, and possibly also ultramassive WDs.

==> anc/gedr3_sel_59_FBWDs.fits <==
SIMPLE  =                    T / Standard FITS format: NOST 100-2.0             BITPIX  =                    8 / No. of bits per pixel                          NAXIS   =                    0 / Empty Prime data matrix                        EXTEND  =                    T / FITS extension may be present                  COMMENT NOST 100-2.0: Hanisch,R. et al. 2001, Astron. & Astrophys. 376, 559                                                                                     ORIGIN  = 'ESO-MIDAS'          / Written by MIDAS                               DATE    = '2022-02-28T18:19:18' /  [UTC] Date of writing                        END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / FITS Binary Table Extension                    BITPIX  =                    8 / 8-bits character format                        NAXIS   =                    2 / Tables are 2-D char. array                     NAXIS1  =                  183 / Characters in a row                            NAXIS2  =                   59 / No. of rows in table                           PCOUNT  =                    0 / Parameter count always 0                       GCOUNT  =                    1 / Group count always 1                           TFIELDS =                   23 / No. of columns in table                                                                                                        TFORM1  = '29A     '           / Format of field                                TDISP1  = 'A29     '           / Display format of field                        TTYPE1  = 'EDR3Name'           / Field label                                    TUNIT1  = '        '           / Physical unit of field                         TFORM2  = '1D      '           / Format of field                                TDISP2  = 'F15.11  '           / Display format of field                        TTYPE2  = 'RA_ICRS '           / Field label                                    TUNIT2  = 'deg     '           / Physical unit of field                         TFORM3  = '1D      '           / Format of field                                TDISP3  = 'F15.11  '           / Display format of field                        TTYPE3  = 'DE_ICRS '           / Field label                                    TUNIT3  = 'deg     '           / Physical unit of field                         TFORM4  = '1E      '           / Format of field                                TDISP4  = 'F6.1    '           / Display format of field                        TTYPE4  = 'Epoch   '           / Field label                                    TUNIT4  = 'd       '           / Physical unit of field                         TFORM5  = '1D      '           / Format of field                                TDISP5  = 'F10.4   '           / Display format of field                        TTYPE5  = 'Plx     '           / Field label                                    TUNIT5  = 'mas     '           / Physical unit of field                         TFORM6  = '1E      '           / Format of field                                TDISP6  = 'F7.4    '           / Display format of field                        TTYPE6  = 'e_Plx   '           / Field label                                    TUNIT6  = 'mas     '           / Physical unit of field                         TFORM7  = '1D      '           / Format of field                                TDISP7  = 'F10.4   '           / Display format of field                        TTYPE7  = 'RPlx    '           / Field label                                    TUNIT7  = '        '           / Physical unit of field                         TFORM8  = '1D      '           / Format of field                                TDISP8  = 'F9.3    '           / Display format of field                        TTYPE8  = 'PM      '           / Field label                                    TUNIT8  = 'mas/yr  '           / Physical unit of field                         TFORM9  = '1D      '           / Format of field                                TDISP9  = 'F9.3    '           / Display format of field                        TTYPE9  = 'pmRA    '           / Field label                                    TUNIT9  = 'mas/yr  '           / Physical unit of field                         TFORM10 = '1E      '           / Format of field                                TDISP10 = 'F6.3    '           / Display format of field                        TTYPE10 = 'e_pmRA  '           / Field label                                    TUNIT10 = 'mas/yr  '           / Physical unit of field                         TFORM11 = '1D      '           / Format of field                                TDISP11 = 'F9.3    '           / Display format of field                        TTYPE11 = 'pmDE    '           / Field label                                    TUNIT11 = 'mas/yr  '           / Physical unit of field                         TFORM12 = '1E      '           / Format of field                                TDISP12 = 'F6.3    '           / Display format of field                        TTYPE12 = 'e_pmDE  '           / Field label                                    TUNIT12 = 'mas/yr  '           / Physical unit of field                         TFORM13 = '1I      '           / Format of field                                TDISP13 = 'I2      '           / Display format of field                        TTYPE13 = 'Nper    '           / Field label                                    TUNIT13 = '        '           / Physical unit of field                         TNULL13 =               -32768 / Null value for interger                        TFORM14 = '1D      '           / Format of field                                TDISP14 = 'F9.6    '           / Display format of field                        TTYPE14 = 'Gmag    '           / Field label                                    TUNIT14 = 'mag     '           / Physical unit of field                         TFORM15 = '1D      '           / Format of field                                TDISP15 = 'F9.6    '           / Display format of field                        TTYPE15 = 'e_Gmag  '           / Field label                                    TUNIT15 = 'mag     '           / Physical unit of field                         TFORM16 = '1D      '           / Format of field                                TDISP16 = 'F9.6    '           / Display format of field                        TTYPE16 = 'BPmag   '           / Field label                                    TUNIT16 = 'mag     '           / Physical unit of field                         TFORM17 = '1D      '           / Format of field                                TDISP17 = 'F9.6    '           / Display format of field                        TTYPE17 = 'e_BPmag '           / Field label                                    TUNIT17 = 'mag     '           / Physical unit of field                         TFORM18 = '1D      '           / Format of field                                TDISP18 = 'F9.6    '           / Display format of field                        TTYPE18 = 'RPmag   '           / Field label                                    TUNIT18 = 'mag     '           / Physical unit of field                         TFORM19 = '1D      '           / Format of field                                TDISP19 = 'F9.6    '           / Display format of field                        TTYPE19 = 'e_RPmag '           / Field label                                    TUNIT19 = 'mag     '           / Physical unit of field                         TFORM20 = '1D      '           / Format of field                                TDISP20 = 'F9.6    '           / Display format of field                        TTYPE20 = 'G_RP    '           / Field label                                    TUNIT20 = 'mag     '           / Physical unit of field                         TFORM21 = '1D      '           / Format of field                                TDISP21 = 'f7.4    '           / Display format of field                        TTYPE21 = 'Gabs    '           / Field label                                    TUNIT21 = 'mag     '           / Physical unit of field                         TFORM22 = '1D      '           / Format of field                                TDISP22 = 'f7.1    '           / Display format of field                        TTYPE22 = 'vtan    '           / Field label                                    TUNIT22 = 'km/s    '           / Physical unit of field                         TFORM23 = '1D      '           / Format of field                                TDISP23 = 'f7.1    '           / Display format of field                        TTYPE23 = 'evtan   '           / Field label                                    TUNIT23 = 'km/s    '           / Physical unit of field                                                                                                         ORIGIN  = 'ESO-MIDAS'          / Written by MIDAS                               DATE    = '2022-02-28T18:19:18' /  [UTC] Date of writing                        FILENAME= 'gedr3_sel_59_FBWDs.tbl' / Original file base-name                    MIDASFTP= 'TABLE   '           / MIDAS File Type                                                                                                                HISTORY PROJ/TABL gedr3_a125pc gedr3_sel_59_FBWDs #3,#4,#6,#8..16,#46,#69,#70,#\HISTORY 75,#76,#81,#82,#91,#113,#117,#118                                      \HISTORY                                                                         TLABL001= 'EDR3Name                        A29   ==='                           TLABL002= 'RA_ICRS         deg             F15.11==='                           TLABL003= 'DE_ICRS         deg             F15.11==='                           TLABL004= 'Epoch           d               F6.1  ==='                           TLABL005= 'Plx             mas             F10.4 ==='                           TLABL006= 'e_Plx           mas             F7.4  ==='                           TLABL007= 'RPlx                            F10.4 ==='                           TLABL008= 'PM              mas/yr          F9.3  ==='                           TLABL009= 'pmRA            mas/yr          F9.3  ==='                           TLABL010= 'e_pmRA          mas/yr          F6.3  ==='                           TLABL011= 'pmDE            mas/yr          F9.3  ==='                           TLABL012= 'e_pmDE          mas/yr          F6.3  ==='                           TLABL013= 'Nper                            I2    ==='                           TLABL014= 'Gmag            mag             F9.6  ==='                           TLABL015= 'e_Gmag          mag             F9.6  ==='                           TLABL016= 'BPmag           mag             F9.6  ==='                           TLABL017= 'e_BPmag         mag             F9.6  ==='                           TLABL018= 'RPmag           mag             F9.6  ==='                           TLABL019= 'e_RPmag         mag             F9.6  ==='                           TLABL020= 'G_RP            mag             F9.6  ==='                           TLABL021= 'Gabs            mag             f7.4  ==='                           TLABL022= 'vtan            km/s            f7.1  ==='                           TLABL023= 'evtan           km/s            f7.1  ==='                           END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             Gaia EDR3 2858553485723741312@#'ºÖñì0@>˜LÎ4
Dü@0[d-­åè?7T@6ášé$ò(@Wz¢	ª£­ÀIçà—«¤?Oä;ÀS•5aÚJl?W¶@4s½?÷A`@4zy@?¹Ä"À@4[@?Âæ@?¸¸À@0…Gcãç(@;7ÖmÛÕ]?óWÐÂrGaia EDR3 534407181320476288@<ˆ©S7ˆò@Rjq¿ä¡Dü@.oՅ1ˆ`?#ð@7ëCII@e"G®záÀeXÉÂ?3–µ@óX¥6Ú?5Ô·@4ˆŽÀ?€i
À@4h ?²†$@4‰`?Âáh ¿^(@0qýªQc@JáçÑ°žß@o_)Gaia EDR3 5068532996689788544@BˆÑŸFÀ<ê©ÊŠ›:Dü@AB$Ø;ð>	!@p<¾aÏÿ@sÓ£ìó@d‹*—ÉX>Ü´À>ýÆ(;ÍJ>@263?iXÈ@2JŸ?‹c§À@2<q`?'æ…€¿˜ù€@/ÍÁPÊ=@QGLJö?Ñ)D@ÄQGaia EDR3 5064259336725948672@Ct»x?À>ŠŽÕ¾ŠDü@>£`Ö*/¦>`
©@aüPH@söqA [À@pUŸ'ÿ~õ>lT}Àfó™=çâ>o•ð@3=À?m£ÂÀ@3G ?–èë€@3P™`?¨Ñ¿ÓÖè@0o¨yKƒ-@Hµ¬+ˁ+?֖A…·Gaia EDR3 69975466908268416@L¡2@9»ÓPWMÂDü@.ð™ý·§–?r-¿@0ZQ\éåâ@j¸.‡ÒǹÀc<2%Ñ+G?IAÀb‹«»ôô‰?/Q@4)@?|² @4^'à?²ñÜà@4îà?À  ?¢¢@@0Ë~¨°ð@P`˜ø@¦Unå¶Gaia EDR3 4678027595110360832@QW÷Tf6ÀMâ3Æ@ÈDü@,ñ"˜¢W>¤e @F‰`—Ì@oÑËhH¾¶@m¨llÇß>ºõ¯@W9öû¶O>ʌª@3úL?v%I @4!qà?³Ë'€@3ÎN ?¯
ë€?Åþ°@/ˆÈ¬@@T؎¬T?ý™ÄÏ»ÂGaia EDR3 4784964034443286656@QÕh§€íyÀHŒê´³–pDü@0ýFHK>ÕÆ@C[Á?ÐÐh@Q^Á*Øß@E4·-F8É?yÀK"eâl' ?%¯›@4I ?wP6`@4*rà?²Ó¿ @4Æ ?»P¿'ô@0z· ¯@4päð¡ ?àå~íÐGaia EDR3 3187455278023085312@Qét^"ùIÀšRQÃÎDü@+£Æ–ÄÁ?«ý²@$'QT†@nŠPÅë1<ÀPKi:`Œ?þN‡Àmnú:VÈ?ª h
@4¶UÀ?"Ƕ@4ÑÀ?¼1ãÀ@4‰7 ?Ävç`?ƏP@0]tpº½@UoÙhˆÝ@!lìËIŽGaia EDR3 283928743068277376@S 9À0ƒ@M‡(¸M¦*Dü@;»@™1o>ª;@Tß¹ËhI@uŸò<ÈÞ+@1q£ÿHóº>›†ÇÀu˜çü´á+>‰hR@3¢¸@?qd† @3€Ç ?¨œ×€@3¤?´V¯?ÀŠ @0Ù¹†õ@M'›j?櫞Gaia EDR3 4810556335811436672@Sdååé!2ÀF¼t÷©Dü@&hÔò¨^o?ÐM@"ᆘ5@^øµˆã@JÉxf@
®@[
4œW¾:@`¤	@4ßüà?'Äf @5ˆ@?Ì>
€@4§`?æQ4?Ì6@@08ù`%@Ieéÿßýò@xŽÝáogGaia EDR3 3323118004821936768@VuÅTœà8@¶¥ø,×Dü@'ñ‹˜æ¥»?CW@/l[òoÅ@mNj¨ëF5@esrO2ó?Uë.ÀdZíÄÁ™è?@w7@4F" ?Äà@4Wš ?¹@48r ?¾äÓ ?¬B@/U=Œ(@W5yž†-@¢…BРGaia EDR3 3317636703137518208@W²®àWœÍ@d®@Pá~Dü@5Q¸Î‡ª>Ëw@Jß$Aþ¨@rõz–¼ÀhZ8î®þ>»®Àmdœï}N>›2@3T‰ ?uA€@3rÒ`?¸¼Ý`@3_À?§6¿¥@@/ò¹æ%ƒ@PÜÏ;Ò­?ô¨ í¸Gaia EDR3 5714040261719110784@]ÇC|3˜'À4Œ÷«GDü@7Á\z'p>Hˆu@^Ss–Б}@`
–»˜ÇãÀ`	tÓIž>G*y@=ÄU =>D_ @2ãÀ?lž @3è€?•2``@2ù§À?£¥`¿¶&@/ˆö=ºß@9›äUgÖ&?ËÈC6¬'Gaia EDR3 5763109404082525696@a0jãå9À›ÒêDü@0GvE©¶?rç@1(,^,Ü@aÚ*ZFsÀ\i"È#ƒ¼?t[	@UŸ{ûmKB?='Ï@4lŠ ?~;îà@4g@À?À{‹ @4Xº ?Âf< ?³Ð€@0{nO¯û@DËO2GÀ@dXð	Gaia EDR3 1064727654013838336@bxûþ;·@P9™ïƒíDü@(§‹@B)??3WÃ@1˜§Å¬G@y€²-V@yh™üw/?X ÀA¬é–(:–?/†t@4®þ ?}³f@@4Òà?±÷@@4r²`?·ïÔ ?Î%à@0#Lû)A¦@c1Sâ<@!Õ­{¿ØwGaia EDR3 803211596486728064@bÈiUºÈ@C‡ÀÚÜÕDü@.[qi/V>Ý%¹@A'Ÿ˜·@uדý
yÀrz¦Wçaþ>ìkùÀgJ#R­>¨èB@3È3 ?sa @3Ù)À?­¤@3»Óà?²ÞÀ?¨¾€@/`ZB·Î¾@[IH̽MÖ@ØÕÖ$Ë{Gaia EDR3 741091556043421056@coó¦
S@<ÐBÚ¬GöDü@'?^+ž@63@Aè¢ì(³@R¬šA_EáÀ;*A-?ðoÃÀQeHev¼˜@R°	@4É=À?'>À@4ñAà?á¨# @4ð?¥ïU ?Ì&à@0Èižrn@>¢@ߥx@&ÓBSGaia EDR3 3551152013432136832@dÈ¿è',À5>𤸴Dü@)×­EÊ(H?&3S@3çXâe@iüe@Ìxê@Xi'š?/17ÀfðøÈ#j?v3Ï@4BÿÀ?|óÀ@4[C`?¸™Ö @4@ö ?¿úŸ?€I@/¢ïæe,@S.ùd.@¨ËoGaia EDR3 3586879608689430400@eÆ[vÎÀ%éñ…Ë×Dü@1'…ߣâ?¦I}@+
jΪó@kmÊW§†ÂÀjÂϐæ?'-ÀHAž'ù?(oD@4^V€?~¦Î @4,ñ€?». @40ç ?Àg=€?Æ·p@0—¸bÔ}'@M™àåòH@V½ä"˜Gaia EDR3 3585053427252374272@eô­ÕäÀ*‡6ω'ÕDü@0ßÚïìÕµ>í®Ù@B,ßý`é@Uµrq6¤@LQæ$†?XÀPtyØòO¬>­Ì¨@4
æ ?t]' @4d€?°§N@45ô ?¾ñN`¿Ä@00À™Û@8díÔs`÷?åy¤8¨¶½Gaia EDR3 3573539852584541568@fßmp»À)ŠiT
§Dü@1·ItH0³?0t @9³Ò¦*¡"@tåt¼j~úÀtÀæ€n¾Â?*ó@C''tG¼=?ìW@4Šà?uÒÅ@44þÀ?°ÄÀ@3è
 ?¿YÀ?Ã@ @0Ls
¾²Í@V]«#a~@ؐO"WGaia EDR3 3480787358063803520@f/Ž¿À=òz4ÅïDü@*`‡ƒ€ó?®´\@#SXK°…@d@˜ˆøb@a/PI!&l?€ÝmÀUlÂó
Ú_?­ä¯
@4Äð ?…Ab€@4§Sà?¿ìà@4sÃ@?Ĺ`?ÔK8@0^ʦTx@Mm¿šõb@Ք&>óGaia EDR3 1549079220586992128@fGzß`D@J¦ŸyÿæDü@%MiI\û?æ@2œ@[9âz@Dƒ&ùz«ÀBÆ4Àט¸>ÝëÜÀ0†ÒïQ‰?ZÇ@4nu?xËñ€@4wþ?³n>À@4Pî ?¼ÂMà?½†à@/"þMÂ@2BuïñÚ¥?ïe›XQògGaia EDR3 6054069425259703680@fªÇypÀP
ç/'êDü@&}>dŠ,-?¨@2ŽÑZÑî@Xvz WŽ\ÀXtò£j¤F?càª@LGçˆñÚ?$ó"@4uU€?}ë€@4­{ ?¿õ˜ @4ŸY ?Ä<j€¿Å@/mžè¢@D ;u\í@Èq*~Gaia EDR3 1528861748669458432@hÊöµÙe@FÇóBDü@4•¯jŠä?É@@ƞÞ&'@bÈÞ*Ã"Àb42-ŒŒ>É|QÀPæêƒ}$?
¿+@4S€?wIwÀ@4H ?³và@4Tà?¹/ À¿lì@0ätÔ~¯@@¦ò$ôüv?ïÖ;+BzGaia EDR3 6168929804340599936@ißڝú8À@šÂ覑ŠDü@/ð*¿î?âÏ@<­{¦i‹µ@pý÷zö@dÀpöæTǪ¢?È@.ûQéUÃ2?|°@4&)À?yú3 @4Nª?±€@4/Р?À¶Ç`¿£MÀ@0#Ò Y*­@TjPÿY¼j@ÇÊÜp×Gaia EDR3 6161842111869227904@i^ÅĨWtÀCp8î$Dü@(–'¬Á9ø>÷þT@9a\ú¬Ùè@?i±cºº|Àˆã"	â?BCÀ>çXÍ*&I>ËC@3èê@?wÑb @4¼ ?°ø"€@3ö·?´pc¿«™€@.·`ùVĹ@(9þ«ùQN?ދ—ý‰¸¡Gaia EDR3 3662779171232754688@i@³}¡?œ`6ãG²rDü@3_­T'ï
>ª×p@Mæ`Ɋ@f¼X:S¸åÀ&afI˜<É>­6ØÀf±QœY>K^@3S
 ?l7"@@3v­ ?¢}å @3Cä?§GŒà?®M@@/…YrU~å@F@œ»f¨2?è‡<2žãGaia EDR3 6178573689547383168@jôwU À:ßgãsqDü@1mzòÈ?r?†@2~™cõ@p®
û"ŠÀjØïXOÊ?aMÉ@dÀ(¥)ê?_uÁ
@4\¼`?'°B`@4N-€?»EØ @4<ï ?Åcb ?¿ÌÀ@0†å¹)É@R˜ˆÜeÛ@aji"{Gaia EDR3 1505825635741455872@j[>Éu0Ü@Fdž§§‰žDü@=Ÿî3êx>B0U@c+Ìö¾7ß@qÒzÁҝÇÀq"åÈ7\>ϋÀU ÝŸA>:Mð@3œ€?lÙ³€@3)à?šf£ @33åà?§ò¿Ç$°@0Wþ«'l@G=*bUB?ÓeVPhzGaia EDR3 1674805012263764352@jØæŽ.@Q{;_e×Dü@3©<†TR?¬g¹@-1¸ˆr)é@sª"8…ÀqÊ=A\"?¶t=À\zº¨@
þO@4Ê©`?ŽåI@4©	 ?¯,%€@5	B?Ës`¿ÏLP@1Bz–·˜@Rp™¥".š@6HÉA7Gaia EDR3 6211904903507006336@l8
IÒ]À>єbKDü@.ÒiýB¦ ?2œ@>Æ?K@j2÷<ÉÀgÿvŠÆ¬Í?âÀUê8LÇ}?úä@3ä¢@?we@@3àí@?²ØÝ @3Ñg@?³X«à?³;@/ª¨o'Ç@P,Öó·Ý@€]Ú,ÉGaia EDR3 4418212520726313472@lš
Aƒ{ý¿õWU	5Ï>Dü@0BŽ±Cñ>ÇB@Dãè^9q@m¯Î[BEöÀgòK|³É0>ûf1Àa‹Ôr''o>¾÷>@3¼ ?vîêÀ@3Ù­`?´~Â`@3" ?´xþ`?Ä€@/"°•Æ@QOSG¨çû?úƒ÷2n½­Gaia EDR3 1643819327188791040@l¾•ŽN @Oր?-6ßDü@$ßÇmüäî>VÓ@Hà‰a=2@DxÎp:û¿øÜl
"2 >¡·ÀDu̔Å>™ÀÛ@3i@?oÃ`@3€? <Ú`@3…€?®Õ׀¿¼{@@-˜ ý÷@2˜³Çœ{ã?×ìJÎyYžGaia EDR3 4348098485293072128@mæc«çÑüÀ 3Ö¾+‡Dü@>ÒT‰Jž>0¦@f%Ñ·Xâ@zè7!Õ<Þ@w¹n[|¹(>:‡ÆÀic…¾_ÖÏ=ýßU@2V°À?j€m @2£@?˜dÝÀ@20ð`?Ÿ°ÆÀ?Âà0@/‡"ľgZ@P±4C$ ?ØtFGaia EDR3 4449818459207085696@nWC¶ñ'7@E+œ,w Dü@'"g@°™b?@@.ÁvYSX@WO‹?cÃÀR*¾@	?C'å@M""›5Ð?Ëm@4m5€?wÇ\€@4}ÖÀ?½'Pà@4=ë€?ºõ?Ç¥@/|Hmï@C='öÇ@á nC'¬Gaia EDR3 1424656526287583744@ndåMU0@I¼pçþâDü@'þiHÒ?/C@0ÔîZ¼9@pH6âëCÀXÝ
Ïó1¬?MíôÀnôî­Þ?mº3@4«à?'"± @4n¡à?Âg@4~¥€?Ç¢7?Æ90@/óÕÎW{Ù@ZÊÔÜ6[@wãüÁ̪Gaia EDR3 4461423190259561728@oˆ³ƒ»@+%=ÅD§Dü@)Ðêg›bˆ@;s@Í_Âví@t¸–|®§HÀPƒQ
œ?öÞ¬ÀtSÒÊ`=­?™A@4Ô0à?…ó`@4±• ?µñÆ@4­…?Æ1Í ?ÃUð@0b˜²¦@^pmœB<@3¢ë)xïßGaia EDR3 4377579209528621184@oœçÃæ[À
?µDü@-§Ål­h?\@c@1;ü¨\ªü@aíD=F²lÀXaÆm¾m?~byÀZ®÷¦xµ?A¿ù@4a`?|´ @4l ?²C@@4‡þ ?ÃL÷à¿Ãw @0<	£uŽ­@FìÔHœøE@H€ÄkmJGaia EDR3 4365399880571566976@o·R¬þž^À-V6[VÛDü@'Ä"º(à?ÈYD@^#ÃS§G@B?gôÛàÀB
Ëy‡7'?Ü1?à+Yb#$¦?™¶@4·²`?†Ðà@4ÄZ ?Úùà@4"– ?ºÿ«€?Ɏ @0›jÒ@,Ͻ§+?þ\/íXÛ/Gaia EDR3 4110333184616593280@pqòÁxÀ8—¿XùÕDü@)þ¯ÑMÜ?è@®›8Ö
c@eƒ€ˆP›ú@'‰ý»Éf?š‹²Àev›ñ70?axc@4P  ?´P@@4Ø#€?¾3G @4bf?¾€¿±Åà@/ĺQTÆ@ObÜy%¹Ê@!'*ç÷òGaia EDR3 4049566372499936640@q-?£aÊÀ=¨&xÔ[Dü@$«_›q°>>Ðó—@9R͞ƒä&@S…&€IRÀDŽä#SF>¼;·ÀP˜-GÞ >‡'Ü@2Ú;À?rÄ\€@3Aÿà?¢ú¾€@32W€?ǚà¿Öð@+Ù"‹,@AèS+Àp?ö ücTÒGaia EDR3 4537112917888780416@qY…=§Îº@9|o³1IADü@&‹˜´?ò©@4 $_ZÙj@[>Ov_Ø®À[!±œþ#>¿$™À#¹,Æøf¢?L"@4c;à?wýJ@4ŸÀ?²I4€@4:Ý?µn ?Ä/p@/Kí½$v@Fè\2胚@Å3ŠG5Gaia EDR3 6435128127841774464@rä%U>ÀPk™©Dü@0ßëSd+>©a¨@IàÞ҉@S·ú—á2µÀPݖó#3¯>oüÀDnàŠã>ªøÍ@3Òр?qøUà@3÷`?¬ÐÉà@3Ö¼à?²ëP ¿[@/ë\8ÜÛu@6(Z3úÓÆ?ÛÍÒo1Gaia EDR3 6643709061336946432@r 3¡ùæÑÀK1vr#¹ÐDü@2ê_"2\>¨©Î@LµÕ#³co@rS²-VÀr!Ÿ$Š>…Z*ÀGw_¨I}Õ>l'r@3cÀ?q|ì @3oÛÀ?±Æ@3j:@?°µÒ ¿œ–@/ŠÑ­XW@R_ڑý,?ôzÌ|"ŒGaia EDR3 4209104513139995136@rziABÛÀÍÛÉEDü@$•(œ&\.>ð»@5ã_=}9@Gˆ!laR*@)ÐHSWþ†?ÃçÀF¡+CÕ£]>ÞY¿@3¹Ó ?uN#à@3ÕèÀ?½`và@3å0 ?Ì)› ¿Å®@@-""s	î@5­ÃQk#a?ﱟíI±ºGaia EDR3 6347532750875099392@rÑ%ñ³Ã'ÀT>IFDü@0D4Àw´l>''?@Li[W>«6@YUJôðØEÀPêzuÛr>ÏsŒÀRÛ Ê}À>°Þ7@3Ó©À?rª@@3øÖ ?ªß
€@3›@?°1¤`?ÌH@@/Ä;üŸIä@=‡ò]|‰›?à¡d½SpTGaia EDR3 1752749696502929408@s3}B¡"K@"?"µ»Dü@+ªŸÔM?z(@6X.3ïò@M.tÀœ<â@I.ÑþqÃ?	ÑÀ=|ÕT\qÐ?Í@4J ?x®A @4'´à?·ŽFÀ@3óY ?¹ÿΠ?Áø€@/—C«vl@4p硬?ì¥0¸$9¼Gaia EDR3 2056946222736257280@sCÖ˳[Y@BSÕ£{»Dü@.³GJyc?Á‹×@#éjj%š@bÿ‹¬q³@Z«¶AØ.?¿ƒ@[$˜ÜZ@±¹
@4Óïà?Š«'@@5ãe€?϶ÍÀ@4t@?ðà?×øè@0·UѵÑ@Gî	'"T…@:ŠÌ
éGaia EDR3 2275065002988477440@s m»ôÝ°@R1êöÊDü@,pÚ^ñ$?t>@8…±¦Ö˜þ@^ÃÅ.rÚ@Ka,8Wž?4!À[Örˆ²?,û÷@4N³À?}A @4xS@?µUÁ @4U  ?Á·€¿™³€@0n
œ•@D'á^Í¥Ã?úÄŠÒôBGaia EDR3 1738863551836243840@t󗔼ñ@¡Ž&Dü@3qŠ):¤?nø¯@4Ô:dÜY@z¹Ð›ùÆ*@P¤ñ–Ã&õ?LJ¡ÀzfaM¦g?EžÛ@4KÆ ?~}Á @4-ÈÀ?µä" @4n ?Ã/â`¿ÊÓÀ@0½hW*¦m@ZV"b@j˜É˜Gaia EDR3 6370620678286730880@tIM9$¢FÀRQÓ3àE›Dü@1¢`˜%šJ>¨Ui@JÑj½ãû½@€‡ÈK]Ì@x¼‰l*>Ÿ'Àt‡"^>ŸZ@3´Á ?qÌë`@3ÓaÀ?­d@@3¬í€?°ééÀ?ŸN€@/à/[`¬6@aHJÄ£8@Ÿ/"s'Gaia EDR3 6565940122868224640@ts§òC(ÀE‰%üúÑDü@'nðgè%?Š°@3Ëžðño@qùrGE9@pÌQoc{ ?ân@FE',EL¬?b[@4Fp`?tZº @4Dfà?¸k)`@43 ?³‰à?Ȟ`@/=vBw@[ŽkHFbJ@FŒµ†ç'Gaia EDR3 6810548440340003584@t|/5ßkÀ:8G0ZDü@$P€S4øÚ@‡vÏ@1ó蚈­@PV™Øƒº4@Itô!ŠC"@/*ÀD|›Ê¦hÿ?' â
@4Õç ?ˆ/• @5m@?À·À@4ÐýÀ?ÉÆ8€?"§€@/½'yÇ>@>€:ψµÖ@)l'|˜ŠbGaia EDR3 1878368113994309760@tÛS§¢>Ä@7^V?jDÖDü@6nš«ì±ç?#K`@A•eýŠÚº@€ë§æšÔ@y¨Úâd?íÀvG%|ˆ?<@4º€?€Ô^@4?óà?³O @4e}€?Âk5 ¿ÒðÀ@0Ú×:~@\›ls@
˜@Í(®Gaia EDR3 6385055135655898496@uå5ÕÀQ"ž'ätìDü@0›D•¹ëS?l"%@1øCä/@gÇû~ÿ—ÀTk·î(˜?vÚCÀeíâ	˚?Qàî@4«v€?e @4®¶À?¾û€@4ËM@?̐«À¿¿ÖÀ@0Åk\¥…Ÿ@K'vÁ2¡@-x‰Gaia EDR3 1983698716601024512@u@âû¼@Ggêz0—‰Dü@%…ª€ Á´?nú>@'[åÙä@^íþ†ƒ<`À\æ¾·2
¦?–ÀFIMëÔ?€ˆ•@4Œ‹À?ƒ@nÀ@4ŒUÀ?³1÷€@4†h@?Âѽ`?˜Ž@/j¤2£.®@K@¿»Ô@éO³xDÝGaia EDR3 2655449228235108224@u‰3(É!7?÷ƒ®×Ì®Dü@.ækÁOt>ö(Î@?6	EùßU@pkJôðØE@p3ÃV‡,?¿ÒÀK}Ä IÖò>Ä@3Ç&À?wѲÀ@3àǀ?³k: @3ÁÒ?Â,‹@?•S@/Q"©¹Z@T¿{¼o,@E½Øù¸Gaia EDR3 2664730201589758336@u×Dqv@í²—–#Dü@&iè"í¦?ìæ³@8~~@R7*0U2a@R"²Œºzç@@FßlP?³ß"
@4 ˆ@?|˜À@5D?Í{9@@4Î'@?þê ¿Æπ@/¿¾éE$@>ÒëûâÊ@\«ˆˆ
